Machine Learning based detection of multiple Wi-Fi BSSs for LTE-U CSAT

According to the LTE-U Forum specification, a LTE-U base-station (BS) reduces its duty cycle from 50% to 33% when it senses an increase in the number of co-channel Wi-Fi basic service sets (BSSs) from one to two. The detection of the number of Wi-Fi BSSs that are operating on the channel in real-time, without decoding the Wi-Fi packets, still remains a challenge. In this paper, we present a novel machine learning (ML) approach that solves the problem by using energy values observed during LTE-U OFF duration. Observing the energy values (at LTE-U BS OFF time) is a much simpler operation than decoding the entire Wi-Fi packets. In this work, we implement and validate the proposed ML based approach in real-time experiments, and demonstrate that there are two distinct patterns between one and two Wi-Fi APs. This approach delivers an accuracy close to 100% compared to auto-correlation (AC) and energy detection (ED) approaches.

==> wifi-energy/wifi_energy.py <==
import matplotlib

# matplotlib.use('TkAgg')
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import csv
import os

print(matplotlib.get_backend())

# plt.interactive(True)
# http://ksrowell.com/blog-visualizing-data/2012/02/02/optimal-colors-for-graphs/
MY_BLUE = (56, 106, 177)
MY_RED = (204, 37, 41)
MY_ORANGE = (218, 124, 48)
MY_GREEN = (62, 150, 81)
MY_BLACK = (83, 81, 84)


def get_color(COLOR_TUPLE_255):
    return [x / 255 for x in COLOR_TUPLE_255]


# fontsize=20
fontsize = 30
legend_size = 26
font = {'size': fontsize}
matplotlib.rc('font', **font)

dir_path = os.path.dirname(os.path.realpath(__file__))
print("dir path: ", dir_path)

GPU_MEM_SIZE = 16280


def read_columns(dataset, columns=5):
    file_name = dir_path + "/" + dataset + ".csv"
    with open(file_name) as csvfile:
        data = csv.reader(csvfile, delimiter=",", quotechar='|')
        cols = []
        for column in range(columns):
            cols.append([])

        for i, row in enumerate(data):
            if i > 0:  # skip header
                for column in range(columns):
                    cols[column].append(float(row[column]))
    return cols


ylabel = "ylabel"
title = "title"
legend_pos = "center_pos"
bbox = "bbox"
file_name = "file_name"

energy = {ylabel: "Energy (dB)",
        file_name: "wifi_energy",
        title: "accuracy",
        legend_pos: "upper left",
        bbox: (0.0, 0.1)}

labels = ["", "0 Wi-Fi", "1 Wi-Fi", "2 Wi-Fis"]
ncols = [3, 3]
columns = 4

colors = [get_color(color) for color in
          ["", MY_GREEN, MY_BLUE, MY_ORANGE, MY_RED, MY_BLACK]]
markers = ["+", "o", "v", "s", "D", "^"]
linestyles = ["", "-", "--", ":"]

datasets = [energy]

# width = 12
# height = 5
# lw = 3

width = 15
height = 7
lw = 4

fig = plt.figure(figsize=(width, len(datasets) * height))

for j, dataset in enumerate(datasets):
    plt.subplot(len(datasets), 1, j + 1)
    print("dataset: ", dataset)
    cols = read_columns(dataset[file_name], columns=columns)

    print("col 0: ", cols[0])
    print("col 1: ", cols[1])

    for i in range(columns):
        if i > 0:  # skip first column with the epoch number
            plt.plot(cols[0], cols[i], label=f"{labels[i]}", lw=lw,
                     color=colors[i], linestyle=linestyles[i])

    plt.grid()
    plt.legend(loc=dataset[legend_pos], ncol=ncols[j], frameon=False,
               prop={'size': legend_size},
               # bbox_to_anchor=dataset[bbox]
               )
    plt.xlabel('Sample number')
    # plt.title(titles[j], fontsize=16)
    plt.ylabel(dataset[ylabel])
    plt.ylim(-40, -15)
    plt.xlim(0, 2048)

# plt.gcf().autofmt_xdate()
# plt.xticks(rotation=0)
# plt.interactive(False)
# plt.imshow()
plt.subplots_adjust(hspace=0.3)
format = "pdf"  # "pdf" or "png"
destination = dir_path + "/" + "wifi-energy." + format
print("destination: ", destination)
fig.savefig(destination,
            bbox_inches='tight',
            # transparent=True
            )
# plt.show(block=False)
# plt.interactive(False)
plt.close()




==> wifi-nlos/wifi-nlos.py <==
import matplotlib

# matplotlib.use('TkAgg')
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import csv
import os

print(matplotlib.get_backend())

# plt.interactive(True)
# http://ksrowell.com/blog-visualizing-data/2012/02/02/optimal-colors-for-graphs/
MY_BLUE = (56, 106, 177)
MY_RED = (204, 37, 41)
MY_ORANGE = (218, 124, 48)
MY_GREEN = (62, 150, 81)
MY_BLACK = (83, 81, 84)


def get_color(COLOR_TUPLE_255):
    return [x / 255 for x in COLOR_TUPLE_255]


# fontsize=20
fontsize = 30
legend_size = 26
font = {'size': fontsize}
matplotlib.rc('font', **font)

dir_path = os.path.dirname(os.path.realpath(__file__))
print("dir path: ", dir_path)

GPU_MEM_SIZE = 16280


def read_columns(dataset, columns=5):
    file_name = dir_path + "/" + dataset + ".csv"
    with open(file_name) as csvfile:
        data = csv.reader(csvfile, delimiter=",", quotechar='|')
        cols = []
        for column in range(columns):
            cols.append([])

        for i, row in enumerate(data):
            if i > 0:  # skip header
                for column in range(columns):
                    cols[column].append(float(row[column]))
    return cols


ylabel = "ylabel"
title = "title"
legend_pos = "center_pos"
bbox = "bbox"
file_name = "file_name"

energy = {ylabel: "Energy (dB)",
        file_name: "wifi_energy",
        title: "accuracy",
        legend_pos: "upper left",
        bbox: (0.0, 0.1)}

labels = ["", "0 Wi-Fi", "1 Wi-Fi", "2 Wi-Fis"]
ncols = [3, 3]
columns = 4

colors = [get_color(color) for color in
          ["", MY_GREEN, MY_BLUE, MY_ORANGE, MY_RED, MY_BLACK]]
markers = ["+", "o", "v", "s", "D", "^"]
linestyles = ["", "-", "--", ":"]

datasets = [energy]

# width = 12
# height = 5
# lw = 3

width = 15
height = 7
lw = 4

fig = plt.figure(figsize=(width, len(datasets) * height))

for j, dataset in enumerate(datasets):
    plt.subplot(len(datasets), 1, j + 1)
    print("dataset: ", dataset)
    cols = read_columns(dataset[file_name], columns=columns)

    print("col 0: ", cols[0])
    print("col 1: ", cols[1])

    for i in range(columns):
        if i > 0:  # skip first column with the epoch number
            plt.plot(cols[0], cols[i], label=f"{labels[i]}", lw=lw,
                     color=colors[i], linestyle=linestyles[i])

    plt.grid()
    plt.legend(loc=dataset[legend_pos], ncol=ncols[j], frameon=False,
               prop={'size': legend_size},
               # bbox_to_anchor=dataset[bbox]
               )
    plt.xlabel('Sample number')
    # plt.title(titles[j], fontsize=16)
    plt.ylabel(dataset[ylabel])
    plt.ylim(-40, -15)
    plt.xlim(0, 2048)

# plt.gcf().autofmt_xdate()
# plt.xticks(rotation=0)
# plt.interactive(False)
# plt.imshow()
plt.subplots_adjust(hspace=0.3)
format = "pdf"  # "pdf" or "png"
destination = dir_path + "/" + "wifi-energy." + format
print("destination: ", destination)
fig.savefig(destination,
            bbox_inches='tight',
            # transparent=True
            )
# plt.show(block=False)
# plt.interactive(False)
plt.close()


==> wifi-nlos/wifi_los_graph.py <==
import matplotlib

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import os
import numpy as np

print(matplotlib.get_backend())

# plt.interactive(True)
# http://ksrowell.com/blog-visualizing-data/2012/02/02/optimal-colors-for-graphs/
MY_BLUE = (56, 106, 177)
MY_RED = (204, 37, 41)
MY_ORANGE = (218, 124, 48)
MY_GREEN = (62, 150, 81)
MY_BLACK = (83, 81, 84)


def get_color(COLOR_TUPLE_255):
    return [x / 255 for x in COLOR_TUPLE_255]


# fontsize=20
size=18
fontsize = size
legend_size = size
label_size = 10

font = {'size': fontsize}
matplotlib.rc('font', **font)

dir_path = os.path.dirname(os.path.realpath(__file__))
print("dir path: ", dir_path)

labels = ['ED:LOS', 'ED:NLOS', 'AC:LOS', 'AC:NLOS', 'ML:LOS', 'ML:NLOS']
v6F = [98.0, 84.0, 99.0, 95.0, 99.70, 99.12]
v10F = [96.0, 76.0, 98.3, 94.0, 99.84, 99.57]
v15F = [84.0, 71.0, 98.0, 91.0, 99.98, 97.76]

x = np.arange(len(labels))  # the label locations
width = 0.3  # the width of the bars

fig_width = 35 * width
fig_height = 20 * width
lw = 4

# plt.figure(figsize=(width, height))

fig, ax = plt.subplots(figsize=(fig_width, fig_height))
rects1 = ax.bar(x - width, v6F, width, label='6F', color=get_color(MY_BLUE))
rects2 = ax.bar(x, v10F, width, label='10F', color=get_color(MY_RED), hatch='/')
rects3 = ax.bar(x + width, v15F, width, label='15F',
                color=get_color(MY_GREEN), hatch='*')

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Successful Detection (%)')
ax.set_ylim(0, 118)
ax.set_xlabel('Types of CSAT approach')
ax.set_xticks(x)
ax.set_xticklabels(labels)
ax.legend()


def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom', fontsize=label_size)


autolabel(rects1)
autolabel(rects2)
autolabel(rects3)

plt.legend(loc="upper center", ncol=3, frameon=False,
               prop={'size': legend_size},
               # bbox_to_anchor=dataset[bbox]
               )

fig.tight_layout()
format = "pdf"  # "pdf" or "png"
destination = dir_path + "/" + "wifi-n-los-one-model." + format
print("destination: ", destination)
fig.savefig(destination,
            bbox_inches='tight',
            # transparent=True
            )
# plt.show(block=False)
# plt.interactive(False)
# plt.show()
plt.close()


==> wifi_chunk.py <==
import matplotlib
import matplotlib.pyplot as plt
import os

# http://ksrowell.com/blog-visualizing-data/2012/02/02/optimal-colors-for-graphs/
MY_BLUE = (56, 106, 177)
MY_RED = (204, 37, 41)
MY_ORANGE = (218, 124, 48)
MY_GREEN = (62, 150, 81)
MY_BLACK = (83, 81, 84)

legend_size = 20
legend_position = 'best'
frameon = False
bbox_to_anchor = (0, -0.1)


def get_color(COLOR_TUPLE_255):
    return [x / 255 for x in COLOR_TUPLE_255]


font = {'size': 20}
title_size = 16
matplotlib.rc('font', **font)

dir_path = os.path.dirname(os.path.realpath(__file__))

fig = plt.figure(figsize=(8, 6))

# plt.title("Model accuracy for a given chunk size", fontsize=title_size)
static_x = (
    1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048)
classes_2 = (
    85.01, 87.15, 91.19, 94.92, 97.01, 98.09, 98.92, 99.15, 99.21, 99.28, 99.42,
    99.60)
classes_3 = (0.0,
             53.71646407,
             65.50106259,
             63.44205055,
             72.93496023,
             74.83560951,
             80.26110958,
             87.90859934,
             96.59671708,
             99.63,
             99.95,
             99.98705502,
             )

plt.plot(static_x, classes_2, label='2 classes', lw=3, marker='o',
         color=get_color(MY_BLUE))
plt.plot(static_x, classes_3, label='3 classes', lw=3, marker='v',
         color=get_color(MY_RED))
# plt.plot(mix_x, mix_y, label='energy first + static rest', lw=2, marker='v',
#          color=get_color(MY_ORANGE))
# plt.plot(energy_x, energy_y, label='energy based compression', lw=2, marker='s',
#          color=get_color(MY_GREEN))

plt.xlabel('Chunk size')
plt.ylabel('Test accuracy (%)')
plt.xscale('log', basex=2)
plt.xlim(2, 2048)
plt.ylim(50, 100)
plt.grid()
plt.legend(loc=legend_position,
           frameon=frameon,
           prop={'size': legend_size},
           # bbox_to_anchor=bbox_to_anchor
           )

plt.show()
fig.savefig(dir_path + "/" + "test-accuracy-chunk-size2.pdf",
            bbox_inches='tight')
plt.close()

